Contextual Squeeze-and-Excitation for Efficient Few-Shot Image Classification

Recent years have seen a growth in user-centric applications that require effective knowledge transfer across tasks in the low-data regime. An example is personalization, where a pretrained system is adapted by learning on small amounts of labeled data belonging to a specific user. This setting requires high accuracy under low computational complexity, therefore the Pareto frontier of accuracy vs. adaptation cost plays a crucial role. In this paper we push this Pareto frontier in the few-shot image classification setting with a key contribution: a new adaptive block called Contextual Squeeze-and-Excitation (CaSE) that adjusts a pretrained neural network on a new task to significantly improve performance with a single forward pass of the user data (context). We use meta-trained CaSE blocks to conditionally adapt the body of a network and a fine-tuning routine to adapt a linear head, defining a method called UpperCaSE. UpperCaSE achieves a new state-of-the-art accuracy relative to meta-learners on the 26 datasets of VTAB+MD and on a challenging real-world personalization benchmark (ORBIT), narrowing the gap with leading fine-tuning methods with the benefit of orders of magnitude lower adaptation cost.

==> code/case.py <==
import torch
from torch import nn

class CaSE(nn.Module):
  def __init__(self, cin, reduction=32, min_units=32, 
             standardize=True, out_mul=2.0,
             device=None, dtype=None):
    """
    Initialize a CaSE adaptive block.
  
    Parameters:
    cin (int): number of input channels.
    reduction (int): divider for computing number of hidden units.
    min_units (int): clip hidden units to this value (if lower).
    standardize (bool): standardize the input for the MLP.
    out_mul (float): multiply the MLP output by this value.
    """
    factory_kwargs = {'device': device, 'dtype': dtype}
    super(CaSE, self).__init__()
    self.cin = cin
    self.standardize = standardize
    self.out_mul = out_mul
    hidden = max(min_units, cin // reduction)
    self.gamma_generator = nn.Sequential(
      nn.Linear(cin, hidden, bias=True, **factory_kwargs),
      nn.SiLU(),
      nn.Linear(hidden, hidden, bias=True, **factory_kwargs),
      nn.SiLU(),
      nn.Linear(hidden, cin, bias=True, **factory_kwargs),
      nn.Sigmoid() )
    self.reset_parameters()

  def reset_parameters(self):
    nn.init.zeros_(self.gamma_generator[4].weight)
    nn.init.zeros_(self.gamma_generator[4].bias)
    self.gamma = torch.tensor([1.0])

  def forward(self, x):
    if(self.training): # adaptive mode
      self.gamma = torch.mean(x, dim=[2,3]) # spatial pooling
      self.gamma = torch.mean(self.gamma, dim=[0]) # context pooling
      if(self.standardize):
        self.gamma = (self.gamma - torch.mean(self.gamma)) / \
            torch.sqrt(torch.var(self.gamma, unbiased=False) + 1e-5)
      self.gamma = self.gamma.unsqueeze(0)
      self.gamma = self.gamma_generator(self.gamma) * self.out_mul
      self.gamma = self.gamma.reshape([1,-1,1,1])
      return self.gamma * x
    else: # inference mode
      self.gamma = self.gamma.to(x.device)
      return self.gamma * x

  def extra_repr(self):
      return 'cin={}'.format(self.cin)     

